An infinite family of counterexamples to Goss's conjecture on L-functions of cyclotomic function fields

Let p be a prime, q = p, A = F_p[T], and let P be a monic irreducible of degree d with cyclotomic function field K_P and mod-P Teichmuller character omega_P. For a character chi = omega_P^i, Goss defined g(X, chi), the "congruent to one modulo p" part of the Artin L-function L(X, chi), and conjectured that deg_X g(X, omega_P^i) <= 1 for every q-magic index i; this is an analogue for function fields of Vandiver's conjecture, and was raised as an open problem by Angles. We disprove it. For every a in F_p^*, put P_a = T^p - T - a, irreducible of degree p, and let i = p^n - 1 with 0 <= n <= p-1, a q-magic index. We prove an exact congruence showing that the L-polynomial reduces to (1-X)^n modulo P_a, whence deg_X g = n-1. For p >= 5 and 3 <= n <= p-1 this gives deg_X g >= 2, contradicting Goss's conjecture; moreover deg_X g = n-1 is unbounded, attaining p-2.

==> anc/verify_goss.py <==
# -----------------------------------------------------------------------------
#  verify_goss.py -- self-contained verification of the two computational
#  claims of "An infinite family of counterexamples to Goss's conjecture on
#  L-functions of cyclotomic function fields".
#
#  PART 1 (Theorem 1).  For P_a = T^p - T - a over F_p and i = p^n - 1,
#      S_m(i) = sum over monic a' of degree m of (a')^i
#  satisfies  S_m(i) = (-1)^m C(n,m)  in A/P_a, i.e. D(X) = (1-X)^n.
#  Checked for every a in F_p^*, every n and every m, by direct summation in
#  F_{p^p} -- no use of the paper's lemmas.
#
#  PART 2 (Section 3).  For p = 5, P = T^5 - T + 1 and i = 124 = 5^3 - 1, the
#  same sums are lifted to the unramified ring W = Z_5[t]/(t^5 - t + 1) via
#  Teichmuller, giving the characteristic-zero L-polynomial; its Newton polygon
#  at X = 1 yields deg_X g = 2 > 1, contradicting Goss's conjecture.
#
#  Pure Python, standard library only.  No arguments: parameters are set below.
#  Runs in a few seconds.
#
#  David Niedbala Giraudin -- ORCID 0009-0009-1526-1178
#  Technical assistance: Claude (Anthropic).
# -----------------------------------------------------------------------------
import sys
from math import comb

# ------------------------------- parameters ----------------------------------
PART1 = [(5, -1), (5, 1), (5, 2), (5, 3), (7, 1), (7, 3)]   # pairs (p, a)
PREC_EXP = 8            # 5-adic working precision 5^PREC_EXP in Part 2
# -----------------------------------------------------------------------------

fails = []
def check(label, ok):
    print("   [%s] %s" % ("ok " if ok else "FAIL", label), flush=True)
    if not ok: fails.append(label)

# ============ arithmetic of F_p[T]/(T^p - T - a), i.e. F_{p^p} ================
def make_field(p, a, mod):
    """coefficient lists of length p, arithmetic modulo (T^p - T - a) and 'mod'"""
    red = [0]*p; red[1] = 1; red[0] = a % mod          # T^p == T + a
    def mul(x, y):
        r = [0]*(2*p-1)
        for i in range(p):
            xi = x[i]
            if xi:
                for j in range(p):
                    if y[j]: r[i+j] = (r[i+j] + xi*y[j]) % mod
        for k in range(2*p-2, p-1, -1):
            c = r[k]
            if c:
                r[k] = 0
                for t in range(p):
                    if red[t]: r[k-p+t] = (r[k-p+t] + c*red[t]) % mod
        return r[:p]
    def power(x, e):
        acc = [1]+[0]*(p-1)
        b = x[:]
        while e:
            if e & 1: acc = mul(acc, b)
            b = mul(b, b); e >>= 1
        return acc
    def ev(co):                       # co = coefficients low-to-high of a monic a'
        acc = [0]*p
        th = [0, 1]+[0]*(p-2)
        for c in reversed(co):
            acc = mul(acc, th); acc[0] = (acc[0] + c) % mod
        return acc
    return mul, power, ev

def monics(p, m):
    """all monic polynomials of degree m over F_p, coefficients low-to-high"""
    for k in range(p**m):
        co = []; kk = k
        for _ in range(m):
            co.append(kk % p); kk //= p
        co.append(1)
        yield co

# ------------------------- PART 1 : Theorem 1 --------------------------------
print("PART 1 -- Theorem 1:  S_m(p^n-1) = (-1)^m C(n,m) mod P_a\n", flush=True)
for (p, a) in PART1:
    mul, power, ev = make_field(p, a, p)
    ok = True
    for n in range(0, p):
        i = p**n - 1
        for m in range(0, p):
            S = [0]*p
            for co in monics(p, m):
                v = power(ev(co), i)
                for t in range(p): S[t] = (S[t] + v[t]) % p
            want = [((-1)**m * comb(n, m)) % p] + [0]*(p-1)
            if S != want: ok = False
    check("p = %d, a = %2d : all n, m in 0..%d" % (p, a, p-1), ok)

# ------------------- PART 2 : characteristic zero, p = 5 ---------------------
print("\nPART 2 -- Section 3: p = 5, P = T^5 - T + 1, i = 124, in W = Z_5[t]/(P)", flush=True)
p, a, n = 5, -1, 3
i = p**n - 1
MOD = p**PREC_EXP
mul, power, ev = make_field(p, a, MOD)
q = p**p                                   # |F_{5^5}|
# Teichmuller lift: tau(u) = lim u^(q^m); m = PREC_EXP is ample at precision p^PREC_EXP
TE = q**PREC_EXP
SW = []
for m in range(0, p):
    acc = [0]*p
    for co in monics(p, m):
        u = power(ev(co), i)               # (a')^i lifted naively
        t = power(u, TE)                   # its Teichmuller representative
        for s in range(p): acc[s] = (acc[s] + t[s]) % MOD
    SW.append(acc)
red5 = [x[0] % p for x in SW]
check("S_m^W = (1,-3,3,-1,0) mod 5, i.e. the coefficients of (1-X)^3",
      red5 == [1 % p, (-3) % p, 3 % p, (-1) % p, 0] and all(all(c % p == 0 for c in x[1:]) for x in SW))

def padd(u, v): return [(u[t]+v[t]) % MOD for t in range(p)]
def psub(u, v): return [(u[t]-v[t]) % MOD for t in range(p)]
D1 = [0]*p
for x in SW: D1 = padd(D1, x)              # D_W(1) = sum of the coefficients
def val5(x):                               # 5-adic valuation of an element of W
    v = PREC_EXP
    for c in x:
        c %= MOD
        if c:
            k = 0
            while c % p == 0: c //= p; k += 1
            v = min(v, k)
    return v
check("D_W(1) = 0 to precision 5^%d (the trivial zero at infinity)" % PREC_EXP,
      val5(D1) >= PREC_EXP)

# L = D_W / (1 - X): synthetic division, L_j = sum_{m>j} S_m^W
L = [[0]*p for _ in range(p-1)]
for j in range(p-2, -1, -1):
    L[j] = padd(SW[j+1], L[j+1] if j+1 < p-1 else [0]*p)
check("L has degree 3 with 5-adic valuations of its coefficients = (0,0,0,1)",
      [val5(c) for c in L] == [0, 0, 0, 1])

# Newton polygon of L(1+Y): c_j = sum_k C(k,j) L_k
C = []
for j in range(p-1):
    acc = [0]*p
    for k in range(j, p-1):
        cc = comb(k, j) % MOD
        acc = padd(acc, [(cc*L[k][t]) % MOD for t in range(p)])
    C.append(acc)
vs = [val5(c) for c in C]
print("   v_5(c_j) = %s" % vs, flush=True)
check("Newton polygon (1,1,0,1): two roots with v_5(alpha-1) = 1/2 > 0", vs == [1, 1, 0, 1])
check("hence deg_X g = 2 = n-1 > 1, contradicting Goss's conjecture", vs[2] == 0 and vs[0] > 0)

print("\n" + "-"*68)
if fails:
    print("FAILED: " + "; ".join(fails)); sys.exit(1)
print("VERIFIED: Theorem 1 and the characteristic-zero computation of Section 3.")
sys.exit(0)

